Simulations of Argon Plasma Decay in a Thermionic Converter

The dynamics of an argon plasma in the gap of a thermionic diode is investigated using particle-in-cell (PIC) simulations. The time-averaged diode current, as a function of the relative electrical potential between the electrodes, is studied while the plasma density depletes due to recombination on the electrode surfaces. Simulations were performed in both 1D and 2D and significant differences were observed in the plasma decay between the two cases. Specifically, in 2D it was found that the electrostatic potential gradually changes as the plasma decays, while in 1D fluctuations in the plasma led to large potential fluctuations which changed the plasma decay characteristics relative to the 2D case. This creates significant differences in the time-averaged diode current. Furthermore, it was found that the maximum time-averaged current is collected when the diode voltage is set to the flat-band condition, where the cathode and anode vacuum biases are equal. This suggests a novel technique of measuring the difference in work functions between the cathode and anode in a thermionic converter.

==> images/energy_diagram.py <==
import matplotlib.pyplot as plt
import numpy as np

fig_width = 9.5
fig_height = 3.0

color = 'tab:blue'

fig = plt.figure(figsize=(fig_width / 2.54, fig_height / 2.54))
ax = fig.add_axes((0, 0, 1, 1))
ax.set_xlim(0, fig_width)
ax.set_ylim(0, fig_height)

ax.tick_params(bottom=False, top=False, left=False, right=False)
ax.tick_params(labelbottom=False, labeltop=False, labelleft=False, labelright=False)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)

x1 = 2.5
y1 = 0.1
phi_c = 2.5
ax.plot([x1, x1+0.5], [y1, y1], color=color)
ax.plot([x1 + 0.25, x1 + 0.25], [y1, y1+phi_c], '--', color=color)
ax.plot([x1, x1+0.5], [y1+phi_c, y1+phi_c], color=color)

ax.text(x1-2.0, y1-0.1, '$E_f$ cathode')
ax.text(x1-0.2, y1 + 1.1, '$\phi_c$')
ax.text(x1-1.3, y1+2.0, 'cathode\nvacuum level', horizontalalignment="center",)

x2 = 2.5
y2 = 0.75
phi_a = 1.5
ax.plot([fig_width-x2-0.5, fig_width-x2], [y2, y2], color=color)
ax.plot([fig_width-x2-0.25, fig_width-x2-0.25], [y2, y2+phi_a], '--', color=color)
ax.plot([fig_width-x2-0.5, fig_width-x2], [y2+phi_a, y2+phi_a], color=color)

ax.text(fig_width-2.2, y2-0.1, '$E_f$ anode')
ax.text(fig_width-x2-0.2, y2+0.75, '$\phi_a$')
ax.text(fig_width-1.2, y2+1.3, 'anode\nvacuum level', horizontalalignment="center",)

ax.plot([x1 + 0.25, fig_width-x2-0.25], [y1+phi_c,  y2+phi_a], ':', color=color)

x3 = x1 + 0.5 + (fig_width-x2 - x1 - 1.0) / 2.0 - 0.35
ax.plot([x3, x3 + 0.7], [y1, y1], color=color)
ax.plot([x3, x3 + 0.7], [y2, y2], color=color)

ax.text(x3, y1 + (y2-y1)/2.0, '$V_{out}$', verticalalignment="center",)

plt.savefig('energy_diagram.eps', transparent=True)
plt.show()

